State-dependent convergence of Galerkin-based reduced-order models for Couette flow

In this study, we explore the effect of basis functions on the performance and convergence of the Galerkin projection-based reduced-order model (ROM) in the minimal flow unit of Couette flow. POD (proper orthogonal decomposition) modes obtained from direct numerical simulation and controllability and balanced truncation modes from the linearised Navier-Stokes equations (LNSE) with different base flows (laminar base flow and turbulent mean flow) and an eddy viscosity model are considered. In the neighbourhood of the laminar base state, the ROMs based on the modes from the LNSE with the laminar base flow and molecular viscosity are found to perform very well as they are able to capture the linear stability of the laminar base flow for each plane Fourier component only with a single degree of freedom. In particular, the ROM based on the balanced truncation modes models the linear dynamics involving transient growth around the laminar base flow most effectively, consistent with previous studies. In contrast, for turbulent state, the ROM based on POD modes is found to reproduce its statistics and coherent dynamics most effectively. The ROMs based on the modes from the LNSE with turbulent mean flow and an eddy viscosity model performs better compared to any other ROMs using the modes from the LNSE. These observations suggest that the performance and convergence of a ROM are highly state-dependent. In particular, this state dependence is strongly correlated with the information and dynamics that each of the basis functions contains. Discussions supporting these observations are also provided in relation to the flow physics involved and the form of coherent structures in Couette flow.

==> examine_nonlinear.m <==
clear;
clc;
close all

% Path to data and 'header'
addpath('/Users/zz4022/Desktop/rom/GalerkinPOD/src');
addpath('/Users/zz4022/Desktop/dns/couette/run/re500/08Jul24_0_hkw/');
addpath('/Users/zz4022/Desktop/rom/GalerkinPOD/process/re500_hkw')

% load('GalerkinPOD_basis_dns_amplitude.mat');

load('a_dns_stat.mat','a_dns');

load('dns_coeff_re500_hkw.mat','phi','pod_mode');

% basis = load('/Users/zz4022/Desktop/rom/result/POD-DNS/POD_DNS_1_5_2_Remodes_500_hkw.mat','L','N')

pod_wave = pod_mode;

% phi = -phi;

% [lin_nonlin_ind, fullmode, model] = gp.load_predefined_model(6);
nx_in = 1;
nz_in = 2;
[lin_nonlin_ind, fullmode] = gp.load_model(nx_in, nz_in);

Re = 500;
Np = 15;

[L, N, fullmode_pod] = gp.get_L_N_struct(Re, Np, phi, lin_nonlin_ind, fullmode, pod_wave);

% prep initial condition from DNS
t_initial = 3000;
% a_initial = zeros(size(N,2),1);
% initI = 1i*0.3*rand(size(N,2),1)*0;
% initR = 0.3*rand(size(N,2),1);
% a_initial = initR + initI;
% a_intial = gp.set_lifetime_initial_conditions(Np,size(N,2));

% [L, N, fullmode_pod] = gp.get_L_N_struct(Re, Np, phi, lin_nonlin_ind, fullmode, pod_wave);

a_verify = zeros(1, size(N,2));
for i = 1:size(N,2)
    nxnz = fullmode_pod(i,2:3);
    Np = fullmode_pod(i,1);

    I = gp.find_wave_number_in_map(nxnz(1), nxnz(2), pod_wave);

    a_verify(i) = a_dns(Np, I);

end



[adot, adot_lin, adot_nonlin] = gp.eval_adot_debug(1, a_verify', L, N, Np, a_verify');
adot_nonlin_verify = conj(a_verify)'.*adot_nonlin;

sum(adot_nonlin_verify)


plot(adot_nonlin_verify,'rs')






basis_path = '/Users/zz4022/Desktop/rom/result/POD-DNS/'
% outfile = [basis_path, 'POD_DNS_' int2str(nx_in) '_' int2str(Np) '_' int2str(nz_in) '_Remodes_',num2str(Re),'_hkw','.mat']
% % save(outfile,'a','L','N','phi','pod_wave','fullmode_pod','-v7.3');
% 
% 
% outfile = [basis_path, '1_matrix_POD_DNS_' int2str(nx_in) '_' int2str(Np) '_' int2str(nz_in) '_Remodes_',num2str(Re),'_hkw','.mat']
% save(outfile,'a','L','N','phi','pod_wave','fullmode_pod','-v7.3');




function [value, isterminal, direction] = myEvent(T, Y)
value      = (Y(8) >= 0.1);
isterminal = 1;   % Stop the integration
direction  = 0;
end



function [value, isterminal, direction] = lifetimeCut(t, X)
    persistent delay_time start_time threshold_met;  
    threshold = 0.001;
    currently_below_threshold = all(abs(X) < threshold); 

    if isempty(start_time)
        start_time = t; 
        threshold_met = false; % Initialize the flag
    end

    if currently_below_threshold
        if ~threshold_met
            start_time = t; % Update start time only when the threshold is first met
            threshold_met = true; % Set the flag
        end
        delay_time = t - start_time;
        %disp(['Delay time: ', num2str(delay_time)]);
    else
        %disp('RESET THRESHOLD');
        threshold_met = false; % Reset if condition is not met
        delay_time = 0;
    end
    
    value = threshold_met && delay_time >= 150; % Condition for event
    isterminal = value; % Stop the integration when condition is true
    direction = 0; 

end

